Agile Actions with a Centaur-Type Humanoid: A Decoupled Approach

The kinematic features of a centaur-type humanoid platform, combined with a powerful actuation, enable the experimentation of a variety of agile and dynamic motions. However, the higher number of degrees-of-freedom and the increased weight of the system, compared to the bipedal and quadrupedal counterparts, pose significant research challenges in terms of computational load and real implementation. To this end, this work presents a control architecture to perform agile actions, conceived for torque-controlled platforms, which decouples for computational purposes offline optimal control planning of lower-body primitives, based on a template kinematic model, and online control of the upper-body motion to maintain balance. Three stabilizing strategies are presented, whose performance is compared in two types of simulated jumps, while experimental validation is performed on a half-squat jump using the CENTAURO robot.

==> img/template_plot.m <==
clear all
close all
clc

addpath('export_fig');

%% JUMP 
clear all
close all
clc
load('centauro_jump_dt_log__2020_09_09__11_53_56.mat')

labels = "0";
ticks = [3, 6, 9, 12, 18, 21, 27, 30];
time = 0;
ns = 30;
for i=1:(ns-1)
    time(i+1) = time(i) + Dt(i); 
    for k=1:length(ticks)
        if i == ticks(k)
            labels(i+1) = string(round(time(i+1),2));
        end
    end 
end


fig=figure;
fig.Units='centimeters';
fig.Position=[10 10 30 30];
%%%
subplot(4,1,1);
yyaxis left
stairs(time(1:end-1), F1_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact1_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Front left foot','Interpreter','latex')
%%%
subplot(4,1,2);
yyaxis left
stairs(time(1:end-1), F2_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact2_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Front right foot','Interpreter','latex')
%%%
subplot(4,1,3);
yyaxis left
stairs(time(1:end-1), F3_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact3_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Rear right foot','Interpreter','latex')
%%%
subplot(4,1,4);
yyaxis left
stairs(time(1:end-1), F4_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact4_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Rear left foot','Interpreter','latex')
% export_fig(['jump_forces','.pdf'], '-pdf','-transparent');

fig=figure;
fig.Units='centimeters';
fig.Position=[10 10 30 30];
subplot(2,1,1);
stairs(time, Waist_pos(:,:), 'LineWidth', 1.5)
% hold on
% stairs(time, goal, 'k--', 'LineWidth', 1.)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');xlabel('time [s]','Interpreter','latex');
xlim([1.0 time(end)])
% ylim([-0.25 0.2])
xticks(time)
xticklabels(labels)
legend('$x$','$y$','$z$','Interpreter','latex','Location','northwest')
grid on
title('Waist position','Interpreter','latex')
%%%%
subplot(2,1,2);
stairs(time, Waist_rot(:,:), 'LineWidth', 1.5)
% hold on
% stairs(time, goal, 'k--', 'LineWidth', 1.)
set(gca,'TickLabelInterpreter','latex');
ylabel('[rad]','Interpreter','latex');xlabel('time [s]','Interpreter','latex');
xlim([1.0 time(end)])
% ylim([-0.25 0.2])
xticks(time)
xticklabels(labels)
legend('$roll$','$pitch$','$yaw$','Interpreter','latex','Location','northwest')
grid on
title('Waist orientation','Interpreter','latex')
% export_fig(['jump_waist','.pdf'], '-pdf','-transparent');

%% WALL 
clear all
close all
clc
load('centauro_wall_dt_log__2020_09_09__11_46_14.mat')

labels = "0";
ticks = [3, 6, 9, 12, 18, 21, 27, 30];
time = 0;
ns = 30;
for i=1:(ns-1)
    time(i+1) = time(i) + Dt(i); 
    for k=1:length(ticks)
        if i == ticks(k)
            labels(i+1) = string(round(time(i+1),2));
        end
    end 
end


fig=figure;
fig.Units='centimeters';
fig.Position=[10 10 30 30];
%%%
subplot(4,1,1);
yyaxis left
stairs(time(1:end-1), F1_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
ylim([0 1000])
hold on
yyaxis right
stairs(time(1:end-1), Contact1_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
ylim([-1 0])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Front left foot','Interpreter','latex')
%%%
subplot(4,1,2);
yyaxis left
stairs(time(1:end-1), F2_hist(:,3), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
ylim([0 1000])
hold on
yyaxis right
stairs(time(1:end-1), Contact2_pos_hist(1:end-1,3), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
ylim([-1 0])
xticks(time)
xticklabels(labels)
legend('$F_{C,z}$','$p_{C,z}$','Interpreter','latex','Location','northwest')
grid on
title('Front right foot','Interpreter','latex')
%%%
subplot(4,1,3);
yyaxis left
stairs(time(1:end-1), F3_hist(:,1), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact3_pos_hist(1:end-1,1), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,x}$','$p_{C,x}$','Interpreter','latex','Location','northwest')
grid on
title('Rear right foot','Interpreter','latex')
%%%
subplot(4,1,4);
yyaxis left
stairs(time(1:end-1), F4_hist(:,1), 'LineWidth', 1.5)
ylabel('[N]','Interpreter','latex');
hold on
yyaxis right
stairs(time(1:end-1), Contact4_pos_hist(1:end-1,1), 'LineWidth', 1.5)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');
xlabel('time [s]','Interpreter','latex');
xlim([time(1) time(end-1)])
xticks(time)
xticklabels(labels)
legend('$F_{C,x}$','$p_{C,x}$','Interpreter','latex','Location','northwest')
grid on
title('Rear left foot','Interpreter','latex')
% export_fig(['wall_forces','.pdf'], '-pdf','-transparent');

fig=figure;
fig.Units='centimeters';
fig.Position=[10 10 30 30];
subplot(2,1,1);
stairs(time, Waist_pos(:,:), 'LineWidth', 1.5)
% hold on
% stairs(time, goal, 'k--', 'LineWidth', 1.)
set(gca,'TickLabelInterpreter','latex');
ylabel('[m]','Interpreter','latex');xlabel('time [s]','Interpreter','latex');
xlim([1.0 time(end)])
% ylim([-0.25 0.2])
xticks(time)
xticklabels(labels)
legend('$x$','$y$','$z$','Interpreter','latex','Location','northwest')
grid on
title('Waist position','Interpreter','latex')
%%%%
subplot(2,1,2);
stairs(time, Waist_rot(:,:), 'LineWidth', 1.5)
% hold on
% stairs(time, goal, 'k--', 'LineWidth', 1.)
set(gca,'TickLabelInterpreter','latex');
ylabel('[rad]','Interpreter','latex');xlabel('time [s]','Interpreter','latex');
xlim([1.0 time(end)])
% ylim([-0.25 0.2])
xticks(time)
xticklabels(labels)
legend('$roll$','$pitch$','$yaw$','Interpreter','latex','Location','northwest')
grid on
title('Waist orientation','Interpreter','latex')
% export_fig(['wall_waist','.pdf'], '-pdf','-transparent');
